On the identifiability of ternary forms

We describe a new method to determine the minimality and identifiability of a Waring decomposition $A$ of a specific form (symmetric tensor) $T$ in three variables. Our method, which is based on the Hilbert function of $A$, can distinguish between forms in the span of the Veronese image of $A$, which in general contains both identifiable and not identifiable points, depending on the choice of coefficients in the decomposition. This makes our method applicable for all values of the length $r$ of the decomposition, from $2$ up to the generic rank, a range which was not achievable before. Though the method in principle can handle all cases of specific ternary forms, we introduce and describe it in details for forms of degree $8$.

==> anc/optics.txt <==
--- This code implements an algorithm (see sub-section 4.1) for a criterion that tests
--- the identifiability of a form T of degree 8 in 3 variables, of which one decomposition 
--- T = \lambda_{1}*v_8(P_{1})+...+\lambda_{14}*v_8(P_{14}) is known.
--- The code takes in input representative vectors v_i's for the points dual to the linear
--- forms P_{i}'s and controls if the v_{i}'s are in sufficiently general position (tests 1), 2), 3)). 
--- Then it determines wheter or not the linear system (13) has a solution (test 4)).
 
k = ZZ/31991;
R = k[x,y,z];
--- input: a 14x3 matrix A with the coordinates of v_{1},...,v_{14}
A = random(R^14,R^3) 
--- in the examples of subsection 4.2 we generated the random matrix: A = sub(matrix{{42,-4,17},{-50,-36,-28},{39,-16,37},{9,-6,-22},{-15,-32,-19},{-22,31,45},{50,-32,-8},{45,-38,-31},{-29,31,-9},{-39,24,32},{30,-42,-4},{19,-50,4},{-38,-41,-2},{2,15,24}},R)
--- the i-th row of A contains the coordinates of v_{i} 

--- test 1): non-redundanty test
v8A = symmetricPower(8,A^{0});
for i from 1 to 13 do v8A = v8A||symmetricPower(8,A^{i})
v8A; --- 14x45 matrix
rank v8A 
--- if the output is 14, then A provides a non-redundant decomposition for any ternary form of degree 8 in the linear span <v_{8}(A)>

--- test 2): fourth Hilbert function test
v4A = symmetricPower(4,A^{0});
for i from 1 to 13 do v4A = v4A||symmetricPower(4,A^{i})
v4A; --- 14x15 matrix
rank v4A 
--- if the output is 14, then h_A(4) = 14

--- test 3): third Kruskal's rank test
v3A = symmetricPower(3,A^{0});
for i from 1 to 13 do v3A = v3A||symmetricPower(3,A^{i})
v3A; --- 14x10 matrix
gens minors(10,v3A) 
--- if the output consists of 1001 non-zero maximal minors, then k_3(A) = 10

--- construction of the ideal of the dual set of A and of the corresponding Hilbert-Burch matrix
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z);
I13 = ideal(A_(12,1)*x-A_(12,0)*y,A_(12,2)*y-A_(12,1)*z);
I14 = ideal(A_(13,1)*x-A_(13,0)*y,A_(13,2)*y-A_(13,1)*z);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12,I13,I14); --- ideal of the dual set of A
D=res(IA); 
dim IA --- 1
degree IA --- 14
M=D.dd_2 --- Hilbert-Burch matrix of the ideal sheaf of the dual set of A
--- in the examples of subsection 4.2: 
--- M =   | -y2-9204yz-4498z2 -3763yz+840z2 -2166yz-4650z2 -6345yz+14410z2 |
          | x-8534y+1416z     -y-9222z      1133z          -8651z          |
          | -14291y-12710z    x-2469z       -y-3664z       -8648z          |
          | -11731y+10031z    -9561z        x+7458z        -y-6907z        |
          | -3950y+4867z      -4505z        1928z          x+3425z         |

--- preliminary steps to the construction of the Hilbert-Burch matrix SM associated to the dual set of B(S)
MM = transpose(M)
N = M^{1..4} 
L1 = N_(0,0);
L2 = N_(0,1);
L3 = N_(0,2);
L4 = N_(0,3);
L9 = N_(2,0);
L10 = N_(2,1);
L11 = N_(2,2);
L12 = N_(2,3);

--- proof that in the Hilbert-Burch matrix SM associated to the dual set of B(S) one can assume that q1'= q3'= 0
--- here the code uses the command "diff" to isolate the coefficient corresponding to x, y, z in the linear forms 
--- L1, L2, L3, L4, L9, L10, L11, L12
C1 = matrix{{diff(x,L1),0,0,diff(x,L2),0,0,diff(x,L3),0,0,diff(x,L4),0,0},
            {diff(y,L1),diff(x,L1),0,diff(y,L2),diff(x,L2),0,diff(y,L3),diff(x,L3),0,diff(y,L4),diff(x,L4),0},
            {diff(z,L1),0,diff(x,L1),diff(z,L2),0,diff(x,L2),diff(z,L3),0,diff(x,L3),diff(z,L4),0,diff(x,L4)},
            {0,diff(y,L1),0,0,diff(y,L2),0,0,diff(y,L3),0,0,diff(y,L4),0},
            {0,diff(z,L1),diff(y,L1),0,diff(z,L2),diff(y,L2),0,diff(z,L3),diff(y,L3),0,diff(z,L4),diff(y,L4)},
            {0,0,diff(z,L1),0,0,diff(z,L2),0,0,diff(z,L3),0,0,diff(z,L4)}}; 
C2 = matrix{{diff(x,L9),0,0,diff(x,L10),0,0,diff(x,L11),0,0,diff(x,L12),0,0},
            {diff(y,L9),diff(x,L9),0,diff(y,L10),diff(x,L10),0,diff(y,L11),diff(x,L11),0,diff(y,L12),diff(x,L12),0},
            {diff(z,L9),0,diff(x,L9),diff(z,L10),0,diff(x,L10),diff(z,L11),0,diff(x,L11),diff(z,L12),0,diff(x,L12)},
            {0,diff(y,L9),0,0,diff(y,L10),0,0,diff(y,L11),0,0,diff(y,L12),0},
            {0,diff(z,L9),diff(y,L9),0,diff(z,L10),diff(y,L10),0,diff(z,L11),diff(y,L11),0,diff(z,L12),diff(y,L12)},
            {0,0,diff(z,L9),0,0,diff(z,L10),0,0,diff(z,L11),0,0,diff(z,L12)}};

C = C1||C2; --- 12x12 matrix of the linear system in (11)  
rank C  
--- if the output is 12, then one can assume that q1'= q3'= 0

--- construction of an unidentifiable ternary form T2 of degree 8 in <v_{8}(A)>
SM = matrix{{0,x^2-x*y-x*z+y^2-y*z+z^2, 0, x^2+x*y-x*z+y^2+y*z+z^2}}||transpose(N)  --- Hilbert-Burch matrix of the ideal sheaf of the dual set of B(S)
IdFix = minors(4,M)+minors(4,SM)
Polyott = gens(IdFix)*matrix(basis(8,IdFix))  
MFix = contract(transpose(basis(8,R)),Polyott) --- 45x44 matrix
Tensor2 = gens(ker transpose(MFix))  --- representative vector for the dual of T2
T2 = basis(8,R)*Tensor2 
--- Kramer's rule to get the coordinates of T2 in <v_{8}(A)>
P = transpose(v8A)|Tensor2 
rank P --- 14
rank P^{0..13} --- 14
gens(minors(14,P^{0..13}))  
(gens(minors(14,P^{0..13}))*(sub(1/15994,R)))_{1..14} 
--- in the unidentifiable case of subsection 4.2 the output is: 
--- {-10807 -8750 8366 -13457 -2038 -7252 -4082 -5500 -1329 2136 13599 -2227 -1019 6395} =
--- = {\lambda_{14},-\lambda_{13},\lambda_{12},-\lambda_{11},\lambda_{10},-\lambda_{9},\lambda_{8},-\lambda_{7},\lambda_{6},-\lambda_{5},\lambda_{4},-\lambda_{3},\lambda_{2},-\lambda_{1}}

S = k[x,y,z,a_6..a_11,a_18..a_23, Degrees=>{1,1,1,0,0,0,0,0,0,0,0,0,0,0,0}]  
q2'= sub(vars R,S)*genericSymmetricMatrix(S,a_6,3)*transpose(sub(vars R,S))
q4'= sub(vars R,S)*genericSymmetricMatrix(S,a_18,3)*transpose(sub(vars R,S))
SM' = matrix{{0,q2',0,q4'}}||sub(transpose(N),S)
IdFix' = minors(4,sub(M,S))+minors(4,SM')
Polyott' = gens(IdFix')*matrix(basis(8,IdFix'))
MFix' = contract(transpose(basis(8,S)),Polyott') 

--- computation of f^{-1}(Tensor2) and failure of test 4) for T2
Eqns = transpose(MFix')*sub(Tensor2,S)  
Eqns^{31..43} 
MatrixAi = matrix{{a_6..a_11,a_18..a_23}}
MatEqns = transpose(contract(transpose(MatrixAi),transpose(Eqns^{31..43})))  --- 13x12 matrix of the linear system in (13)
rank(sub(MatEqns,R)) --- for T2 the output is 11

--- an identifiable ternary form T1 of degree 8 in <v_8(A)>
Tensor1 = v8A^{0};
for i from 1 to 13 do Tensor1 = Tensor1+v8A^{i}
Tensor1 -- representative row vector for the dual of T1
T1 = basis(8,R)*transpose(Tensor1)

--- test 4) for T1
--- in order to check test 4) for the ternary optic T of degree 8 under investigation, Tensor1 has to be replaced with a representative vector for the dual of T
Eqnsgen = sub(Tensor1,S)*MFix'  
Eqnsgen_{31..43} 
MatrixAi = matrix{{a_6..a_11,a_18..a_23}}
MatEqnsgen = transpose(contract(transpose(MatrixAi),Eqnsgen_{31..43}))  --- 13x12 matrix of the linear system in (13)
rank(sub(MatEqnsgen,R))  --- for T1 the output is 12, thus T1 is identifiable







